A packet-level digital hardware twin for commissioning megahertz diagnostic edge AI and plasma control system integration in tokamaks

High-bandwidth plasma diagnostics increasingly provide inputs to machine learning and signal-processing algorithms intended for real-time tokamak control, but the complete path from diagnostic sampling to control-system handoff is difficult to commission because of their sampling rates. We develop a packet-level digital hardware twin for the megahertz diagnostic edge-AI architecture. The simulator represents a 64-channel, 1 MHz beam emission spectroscopy (BES) diagnostic embedded in a 96-channel dual-carrier acquisition system, two 48-channel streams with SPAD0 sample counters, 10 GbE Hardware UDP transport, packet loss and network jitter, FPGA parsing and dual-carrier alignment, causal preprocessing and edge inference, a compact Ethernet result packet, receiver-side shared state, and a 1 kHz PCS-like control cycle. Binary UDP payloads and PCAP files are generated rather than emulating transport only at the array level. With a baseline of 20 samples per packet, each carrier generates 50,000 packets s$^{-1}$ and 100 MB s$^{-1}$ of user payload. A 110 ms reference run produces 11,000 HUDP packets; an intentionally dropped 20-sample packet is detected by the sample-counter continuity logic and invalidates the two overlapping 128-sample inference windows without silent interpolation. For valid windows, the configured engineering latency model gives a median last-input-to-shared-memory latency of 91.6 us and a 99th percentile of 108.1 us. A separate operating-system loopback test sends binary FPGA-result datagrams through a UDP receiver into POSIX shared memory and preserves packet sequence and CRC for 20/20 packets. Interactive GUI interfaces expose timing, packetization, network faults, inference thresholds, and control-state inspection. The framework provides a reproducible environment for testing diagnostic-to-accelerator interfaces and fail-safe behavior for deployment on fusion devices.

==> make_figures.py <==
from pathlib import Path
import numpy as np
import pandas as pd
import h5py
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle
from matplotlib.gridspec import GridSpec

ROOT = Path('/mnt/data/genesis_diiid_fullsim_v1/output')
OUT = Path('/mnt/data/FED_Genesis_DIII_D_Simulator_draft_v1/figures')
OUT.mkdir(parents=True, exist_ok=True)

hudp = pd.read_csv(ROOT/'hudp_packet_trace.csv')
edge = pd.read_csv(ROOT/'fpga_edge_trace.csv')
pcs = pd.read_csv(ROOT/'pcs_result_packet_trace.csv')
cyc = pd.read_csv(ROOT/'pcs_cycle_trace.csv')
loop = pd.read_csv(ROOT/'process_loopback_trace.csv')
events = pd.read_csv(ROOT/'virtual_event_table.csv')

# ------------------------------------------------------------------
# Fig. 2: packet contract + fault/timing behavior
# ------------------------------------------------------------------
fig = plt.figure(figsize=(10.5, 6.6))
gs = GridSpec(2, 2, figure=fig, height_ratios=[0.95, 1.05], hspace=0.42, wspace=0.32)

ax = fig.add_subplot(gs[0, :])
ax.set_xlim(0, 2000); ax.set_ylim(0, 1); ax.axis('off')
# Show first 5 sample words and ellipsis, proportional layout not exact for all 20
x=30
for i in range(5):
    ax.add_patch(Rectangle((x,0.35), 96,0.34,facecolor='#DDEAF7',edgecolor='k',lw=0.8))
    ax.text(x+48,0.52,f'ADC[48]\n96 B',ha='center',va='center',fontsize=8)
    x += 96
    ax.add_patch(Rectangle((x,0.35), 4,0.34,facecolor='#F4D6A0',edgecolor='k',lw=0.8))
    ax.text(x+2,0.18,'SPAD0',rotation=90,ha='center',va='center',fontsize=7)
    x += 4
ax.text(x+38,0.52,'... 20 samples / packet ...',ha='left',va='center',fontsize=9)
ax.add_patch(Rectangle((30,0.30), 2000,0.44,fill=False,edgecolor='#555555',lw=1.2))
ax.text(1030,0.86,'HUDP user payload = 20 × (48×int16 + 1×uint32) = 2000 B',ha='center',fontsize=10)
ax.text(30,0.06,'At 1 MSPS and SPP=20: 50,000 packets/s per carrier; 100 MB/s user payload per carrier.',fontsize=9)
ax.set_title('(a) Simulated D-TACQ/HUDP payload contract',loc='left',fontsize=11,fontweight='bold')

# Packet arrival around fault
ax = fig.add_subplot(gs[1,0])
sel = hudp[(hudp['seq']>=4196)&(hudp['seq']<=4204)].copy()
for carrier, marker, off in [('A','o',0),('B','s',1)]:
    d=sel[sel.carrier==carrier]
    y=np.full(len(d),off,dtype=float)
    ok=d.status.eq('received')
    ax.scatter(d.loc[ok,'seq'],y[ok],marker=marker,s=36,label=f'Carrier {carrier}: received')
    bad=~ok
    if bad.any():
        ax.scatter(d.loc[bad,'seq'],y[bad],marker='x',s=70,linewidths=2,label=f'Carrier {carrier}: dropped')
ax.set_yticks([0,1],['A','B']); ax.set_xlabel('HUDP packet sequence'); ax.set_ylabel('carrier')
ax.grid(alpha=0.25,axis='x'); ax.legend(frameon=False,fontsize=8,loc='upper left')
ax.set_title('(b) Injected packet drop at B sequence 4200',loc='left',fontsize=10,fontweight='bold')

# Invalid windows around fault
ax = fig.add_subplot(gs[1,1])
mask=(edge.time_ms>83.6)&(edge.time_ms<84.4)
ax.step(edge.loc[mask,'time_ms'],edge.loc[mask,'valid_window'].astype(int),where='mid',lw=1.5)
inv=edge.loc[mask & (~edge.valid_window)]
if len(inv): ax.scatter(inv.time_ms,np.zeros(len(inv)),marker='x',s=70,zorder=3)
ax.set_ylim(-0.15,1.15); ax.set_yticks([0,1],['invalid','valid'])
ax.set_xlabel('simulation time [ms]'); ax.set_ylabel('128-sample input window')
ax.grid(alpha=0.25); ax.set_title('(c) Fault propagation into FPGA window validity',loc='left',fontsize=10,fontweight='bold')
fig.savefig(OUT/'fig2_packet_and_fault.png',dpi=300,bbox_inches='tight')
plt.close(fig)

# ------------------------------------------------------------------
# Fig. 3: latency
# ------------------------------------------------------------------
valid = np.isfinite(pcs['shared_memory_write_us']) & np.isfinite(pcs['input_ready_us'])
lat = (pcs.loc[valid,'shared_memory_write_us'] - pcs.loc[valid,'input_ready_us']).to_numpy()
fpga = (pcs.loc[valid,'fpga_done_us'] - pcs.loc[valid,'input_ready_us']).to_numpy()
net = (pcs.loc[valid,'receiver_arrival_us'] - pcs.loc[valid,'fpga_done_us']).to_numpy()
rec = (pcs.loc[valid,'shared_memory_write_us'] - pcs.loc[valid,'receiver_arrival_us']).to_numpy()

fig,axes=plt.subplots(1,2,figsize=(10.5,4.1))
axes[0].hist(lat,bins=36,histtype='stepfilled',alpha=0.75)
med=np.median(lat); p99=np.percentile(lat,99)
axes[0].axvline(med,ls='--',lw=1.2,label=f'median = {med:.1f} μs')
axes[0].axvline(p99,ls=':',lw=1.4,label=f'p99 = {p99:.1f} μs')
axes[0].set_xlabel('last input ready → shared-memory write [μs]')
axes[0].set_ylabel('count'); axes[0].grid(alpha=0.2); axes[0].legend(frameon=False,fontsize=8)
axes[0].set_title('(a) Synthetic engineering latency model',loc='left',fontsize=10,fontweight='bold')

vals=[np.median(fpga),np.median(net),np.median(rec)]
labels=['FPGA parse/align/\npreprocess/infer','result Ethernet','receiver decode +\nshared-memory write']
left=0
for v,l in zip(vals,labels):
    axes[1].barh([0],[v],left=[left],height=0.42,label=f'{l}: {v:.1f} μs')
    left += v
axes[1].axvline(1000,ls='--',lw=1.0,label='1 ms reference')
axes[1].set_xlim(0,1050); axes[1].set_yticks([]); axes[1].set_xlabel('latency [μs]')
axes[1].grid(alpha=0.2,axis='x'); axes[1].legend(frameon=False,fontsize=7,loc='upper right')
axes[1].set_title('(b) Median component budget',loc='left',fontsize=10,fontweight='bold')
fig.tight_layout()
fig.savefig(OUT/'fig3_latency.png',dpi=300,bbox_inches='tight')
plt.close(fig)

# ------------------------------------------------------------------
# Fig. 4: control-side traces and process loopback
# ------------------------------------------------------------------
fig=plt.figure(figsize=(10.5,7.0))
gs=GridSpec(4,2,figure=fig,width_ratios=[2.0,1.0],hspace=0.22,wspace=0.32)
ax0=fig.add_subplot(gs[0,0]); ax1=fig.add_subplot(gs[1,0],sharex=ax0); ax2=fig.add_subplot(gs[2,0],sharex=ax0); ax3=fig.add_subplot(gs[3,0],sharex=ax0)
ax0.plot(cyc.time_ms,cyc.p_elm,lw=1.1); ax0.axhline(0.60,ls='--',lw=0.8); ax0.set_ylabel('$P_{ELM}$'); ax0.set_ylim(-0.05,1.05)
ax1.plot(cyc.time_ms,cyc.v_turb_kms,lw=1.0); ax1.axhline(3.2,ls='--',lw=0.8); ax1.set_ylabel('$v_{turb}$\n[km/s]')
ax2.plot(cyc.time_ms,cyc.rmp_cmd,lw=1.1); ax2.set_ylabel('virtual RMP\nrequest'); ax2.set_ylim(0,1.05)
ax3.plot(cyc.time_ms,cyc.state_age_us,lw=1.0); ax3.axhline(1500,ls='--',lw=0.8); ax3.set_ylabel('state age\n[μs]'); ax3.set_xlabel('simulation time [ms]')
for ax in [ax0,ax1,ax2,ax3]:
    ax.grid(alpha=0.2)
for t in events.candidate_time_ms:
    for ax in [ax0,ax1,ax2]: ax.axvline(t,ls=':',lw=0.7,alpha=0.7)
ax0.set_title('(a) Virtual PCS-facing state and controller response',loc='left',fontsize=10,fontweight='bold')

ax=fig.add_subplot(gs[:2,1])
ax.plot(loop.send_index,loop.generation,'o-',ms=3,label='shared-memory generation')
ax.plot(loop.send_index,loop.seq,'s--',ms=3,label='decoded sequence')
ax.set_xlabel('loopback packet index'); ax.set_ylabel('counter'); ax.grid(alpha=0.2); ax.legend(frameon=False,fontsize=8)
ax.set_title('(b) OS UDP → receiver → shared memory',loc='left',fontsize=10,fontweight='bold')

ax=fig.add_subplot(gs[2:,1]); ax.axis('off')
text_lines=['(c) Commissioning outcome summary', '', 'Virtual event outcomes (simulator only):']
for _,r in events.iterrows():
    text_lines.append(f"{r.candidate_time_ms:4.0f} ms   RMP={r.rmp_cmd_pre_event:.2f}   {r.outcome}")
text_lines += ['', 'CRC check in process loopback:', f"{int(loop.crc_ok.sum())}/{len(loop)} packets passed"]
ax.text(0.02,0.98,'\n'.join(text_lines),va='top',ha='left',family='monospace',fontsize=9)
fig.savefig(OUT/'fig4_control_and_loopback.png',dpi=300,bbox_inches='tight')
plt.close(fig)

print('created figures in',OUT)

